Distantly-Supervised Evidence Retrieval Enables Question Answering without Evidence Annotation

Open-domain question answering answers a question based on evidence retrieved from a large corpus. State-of-the-art neural approaches require intermediate evidence annotations for training. However, such intermediate annotations are expensive, and methods that rely on them cannot transfer to the more common setting, where only question-answer pairs are available. This paper investigates whether models can learn to find evidence from a large corpus, with only distant supervision from answer labels for model training, thereby generating no additional annotation cost. We introduce a novel approach (DistDR) that iteratively improves over a weak retriever by alternately finding evidence from the up-to-date model and encouraging the model to learn the most likely evidence. Without using any evidence labels, DistDR is on par with fully-supervised state-of-the-art methods on both multi-hop and single-hop QA benchmarks. Our analysis confirms that DistDR finds more accurate evidence over iterations, which leads to model improvements.

==> 2021_emnlp_weak_dpr/figures.py <==

# Script to create plots for your paper
import pandas as pd
import numpy as np

from plotnine import *

palette = {2: ["#000000", "#CFB87C"],
           3: ["#000000", "#FACD00", "#DA1D2B"],
           4: ["#FACD00", "#CFB87C", "#b2df8a", "#33a02c"]}

kROOT_DIR = "2019_emnlp_graph_clwe"

def datadir(filename):
    return "%s/data/%s" % (kROOT_DIR, filename)

def gfxdir(filename):
    return "%s/auto_fig/%s" % (kROOT_DIR, filename)



==> 2021_emnlp_weak_dpr/figures/figure.py <==
import json
import os

import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

sns.set_style('white')

df = pd.read_csv("distdr-training.csv")

print(df['Iteration'])
print(df['DistDR'])
df['Iteration'] = df['Iteration']

plt.gcf()
fig, ax = plt.subplots()

edge_df = pd.DataFrame(
    {'Iteration': df['Iteration'],
     'DistDR': df['DistDR'],
     'DistDR (No Filter)': df['no filter'],
     'DistDR (Answer Filter)': df['answer filter'],
     }).sort_values(by=['Iteration']).reset_index()  # .sort_values(
# by='count').reset_index()
edge_df.plot.line(x='Iteration', y='DistDR', ax=ax,
                  legend=True, fontsize=28, marker='>',markersize=13,color='red')
edge_df.plot.line(x='Iteration', y='DistDR (Answer Filter)', ax=ax,
                  legend=True, fontsize=28, marker='*',markersize=13,color='blue')
edge_df.plot.line(x='Iteration', y='DistDR (No Filter)', ax=ax,
                  legend=True, fontsize=28, marker='o',markersize=13,color='orange')

# edge_df.plot.bar(x='Edge', y='EdgeAccu', ax=ax,
#                   legend=False, fontsize=12)
plt.legend(loc=4, borderaxespad=1.6, fontsize=20)

plt.xlabel("Iteration", fontsize=28)
plt.yticks(np.arange(0, 100, 20))
plt.ylabel("Chain Recall", fontsize=28)
plt.xticks(np.arange(0, 9, 1))
#plt.xlim((0,9))
plt.subplots_adjust(left=0.15, right=0.95, top=0.95, bottom=0.2)
# plt.show()
sns.despine()

plt.savefig("distdr-train.pdf")



==> scripts/camera_copy.sh <==
# Usage:
# in the base pinafore papers directory:
# > ./scripts/camera_copy.sh 20XX_CONF_PAPER ~/repositories/publications
# If the directories aren't the same, you might break stuff

# clean up cruft
make clean

# Copy any of the shared files
cp Makefile $2

for DIR in scripts bib style
do
    # rm -r $DIR
    # git checkout $DIR
    mkdir -p $2/$DIR
    echo cp $DIR/*.* $2/$DIR
    cp $DIR/*.* $2/$DIR
    echo $DIR done
done



echo "------------"
mkdir -p $2/$1
cp $1.tex $2/$1.tex
if [ -s $1/figures.R ]
then
    cp $1/figures.R $2/$1
fi
python scripts/sanitize.py $1/sections
echo "------------"

for DIR in figures sections data tables
do
    # rm -r $1/$DIR
    # git checkout $1/$DIR
    mkdir -p $2/$1/$DIR
    cp $1/$DIR/*.* $2/$1/$DIR
done

echo "------------"
cd $2
git add Makefile scripts/*
git add `python scripts/latex_deps.py $1.tex`
git add $1/figures/*.* $1/sections/*.* $1/data/*.* $1.tex
if [ -s $1/figures.R ]
then
   git add $1/figures.R
fi
git commit -m "Import of $1" -a


==> scripts/clean_bib.py <==

from collections import defaultdict
import sys

kUNACCEPTABLE_OUTPUT = {"inbook": set(["url"]),
                        "inproceedings": set(["isbn", "series", "pages", "month", "address", "location", "editor", "tagline", "abstract", "publisher", "url", "doi", "organization"]),
                        "book": set(["isbn"]),
                        "misc": set([]),
                        "phdthesis": set(["url"]),
                        "mastersthesis": set(["url"]),
                        "techreport": set([]),
                        "article": set(["issn", "doi", "url", "abstract"])}

def bracket_count(s):
    return sum(1 for x in s if x=="{") - sum(1 for x in s if x=="}")
    
if __name__ == "__main__":
    output = defaultdict(list)
    key = ""
    in_open_field = False
    with open(sys.argv[1]) as infile:
        for ii in infile:
            if ii.startswith("@"):
                kind = ii.split("{")[0][1:].lower()
                key = ii.split("{")[1].strip()[:-1]
                in_open_field = False
                if (key, kind) in output:
                    print("Duplicate key: %s" % key)
            elif in_open_field:
                output[(key, kind)][-1] += ii
                if bracket_count(ii) < 0:
                    in_open_field = False
                    bad = output[(key, kind)][-1].strip()
                    # print("Closing %s ... %s" % (bad[:20], bad[-20:]))
            elif ii.startswith("%"):
                continue
            elif "=" in ii:
                if ii.split("=")[0].strip().lower() not in kUNACCEPTABLE_OUTPUT[kind]:
                    output[(key, kind)].append(ii.strip())
                    if bracket_count(ii) > 0:
                        in_open_field = True
                else:
                    if key and False:
                        print("Skipping %s: %s" % (key, ii.strip()))
            else:
                if key and ii.strip() != "}" and ii.strip():
                    print("Non-bibtex %s: %s" % (key, ii.strip()))

    with open(sys.argv[2], 'w') as outfile:                    
        for key, kind in sorted(output, key=lambda x: x[0].lower()):
            spacing = "".join([" "] * (len(kind) + 2))
            outfile.write("\n\n@%s{%s,\n" % (kind, key))
            for jj in output[(key, kind)]:
                outfile.write("%s%s\n" % (spacing, jj.strip()))
            outfile.write("}")
                
            
                


==> scripts/diff.py <==
import os
import sys

if __name__ == "__main__":
    compare = ""
    if len(sys.argv) == 2:
        paper = sys.argv[1]
        command = 'git log --author "`git config user.name`"' + \
            ' -n 1 --pretty=oneline --abbrev-commit %s* %s' % \
            (paper, paper)
        last_commit = os.popen(command).read().split()[0]
    elif len(sys.argv) == 3:
        paper = sys.argv[1]
        last_commit = sys.argv[2]
    elif len(sys.argv) == 4:
        paper = sys.agrv[1]
        last_commit = sys.argv[2]
        compare = sys.agrv[3]
    else:
        print("USAGE: diff.py paper [old_version] [new_version]")
        print("\t if no versions are given, compares head to your last commit")
        print("\t if only one version is given, compares head to that version")

    print("Your last commit on %s was %s" % (paper, last_commit))

    command = "./scripts/git-latexdiff --main " + \
        "%s.tex -b -o %s.diff.pdf --ignore-latex-errors -v %s" % \
        (paper, paper, last_commit)
    if compare != "":
        command = "%s %s" % (command, compare)

    print(command)
    print(os.popen(command).read())


==> scripts/latex2txt.py <==
import os
import sys
import re

# 0. Remove the keywords with brace.
# 1. Remove the keywords when keeping the contents.
# 2. Remove the caption_keywords in begin ... end with caption keeping.
# 3. Remove the scope_keywords in begin ... end.
# 4. Remove the equation pairs.
# 5. Remove the backslash.
remove_keywords = ['cite', 'ref', 'item']
keywords = ['section', 'subsection', 'subsubsection', 'subsubsubsection', 'chapter', 'textbf', 'emph']
caption_keywords = ['figure', 'table', 'longtable']
scope_keywords = ['equation', 'eqnarray']
pairs = ['$']

def latex2txt(in_str):
    p = re.compile(r'^%.*?$', re.S | re.M)
    out_str = p.sub('', in_str)
    for keyword in remove_keywords:
        p = re.compile(r'\\%s\{(.+?)\}' % keyword)
        out_str = p.sub('', out_str)
        p = re.compile(r'\\%s' % keyword)
        out_str = p.sub('', out_str)

    for keyword in keywords:
        p = re.compile(r'\\%s\{(.+?)\}' % keyword)
        out_str = p.sub(r'\1', out_str)

    for keyword in caption_keywords:
        p = re.compile(r'\\begin\{%s\}.*?\\caption\{(.+?)\}.*?\\end\{%s\}' % (keyword, keyword),
                re.S)
        out_str = p.sub(r'\1\n', out_str)

    for keyword in scope_keywords:
        p = re.compile(r'\\begin\{%s\}.*?\\end\{%s\}' % (keyword, keyword),
                re.S)
        out_str = p.sub('', out_str)

    for pair in pairs:
        re_pair = re.escape(pair)
        p = re.compile(r'%s.*?%s' % (re_pair, re_pair), re.S)
        out_str = p.sub('', out_str)

    p = re.compile(r'\\\S*?\{.+?\}\[.+?\]')
    out_str = p.sub('', out_str)
    p = re.compile(r'\\\S*?\{.+?\}')
    out_str = p.sub('', out_str)
    p = re.compile(r'\\')
    out_str = p.sub('', out_str)

    return out_str


def print_usage():
    print('Usage: latex2txt.py output_file input_file1 [input_file2 ...]')
    exit(-1)


def main():
    if len(sys.argv) < 3:
        print_usage()

    output_name = sys.argv[1]
    input_names = sys.argv[2:]
    with open(output_name, 'w') as out_file:
        for input_name in input_names:
            with open(input_name) as in_file:
                input_content = in_file.read()
            output_content = latex2txt(input_content)
            out_file.write(output_content + '\n')


if __name__ == '__main__':
    main()


==> scripts/latex_deps.py <==

import sys
from glob import glob

dependencies = set()

if __name__ == "__main__":
    for ii in sys.argv[1:]:
        for jj in open(ii):
            if "{" in jj and "}" in jj:
                for kk in jj.split("{")[1].split("}")[0].split(","):
                    if kk.startswith("style/") or kk.startswith("bib/"):
                        for ll in glob("%s*" % kk):
                            dependencies.add(ll)

    print(" ".join(dependencies))


==> scripts/merge_bibtex.py <==
#!/usr/bin/python

import re
import sys
from collections import defaultdict

def read_bibtex(file):
    file = open(file).read()

    d = defaultdict(str)

    for ii in file.split("\n@"):
        record = ii.rsplit("}", 1)[0]

        try:
            id = record.split("\n")[0].split("{")[1]
            d[id.lower()] = "\n@%s\n}" % record.strip().replace("\t", "    ")
        except IndexError:
            None
    return d

if __name__ == "__main__":
    left, right = sys.argv[1:]

    left = read_bibtex(left)
    right = read_bibtex(right)

    indices = list(set(left) | set(right))
    indices.sort()

    for ii in indices:
        entry = left[ii]
        if len(right[ii]) > 0 and len(right[ii]) < len(left[ii]):
            entry = right[ii]

        print("%s\n" % entry.strip())


==> scripts/preamble_check.py <==
"""
This simple script helps me avoid desk rejects by having wrong latex preambles for *ACL conferences.
e.g., Font size being 10pt instead of 11pt.

Sample usage:
    python3 pinafore-papers/scripts/preamble_check.py \
        --style /Users/yoshinarifujinuma/Downloads/naaclhlt2019-latex/naaclhlt2019.tex \
        --draft /Users/yoshinarifujinuma/work/pinafore-papers/2019_naacl_disaster_bootstrap.tex
"""

import argparse


def extract_preambles(fname, preambles):
    for line in open(fname):
        if line.strip().startswith("\\usepackage") or line.startswith("\\documentclass"):
            preambles[line.strip()] = False

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Options')
    parser.add_argument("--style", type=str, default="", required=True, help="Style latex file (e.g., naaclhlt2019.tex)")
    parser.add_argument("--draft", type=str, default="", required=True, help="Draft latex file")
    args = parser.parse_args()

    preambles = {}
    extract_preambles(args.style, preambles)

    # Extract preambles from the style file
    for line in open(args.draft):
        if line.strip().startswith("\\usepackage") or line.startswith("\\documentclass"):
            preamble = line.strip()
            if preamble in preambles:
                preambles[preamble] = True

    for k, v in preambles.items():
        if not v:
            print("WARNING: Preamble '%s' is not in the draft" % k)


==> scripts/rscript_if_ne.sh <==
#!/bin/bash -e


if hash pythonw 2>/dev/null; then
    VERSION=`pythonw -c 'import platform; major, minor, patch = platform.python_version_tuple(); print(major);'`
    if [ $VERSION -eq 3 ]; then
        PYCOMMAND=pythonw
    else
        if hash python3 2>/dev/null; then
           PYCOMMAND=python3
        fi
    fi
else
    if hash python3 2>/dev/null; then
        PYCOMMAND=python3
    else
        PYCOMMAND=python
    fi
fi

echo $1
echo `which $PYCOMMAND`

if [ -f $1/figures.R ]; then
        echo "Running R"
        Rscript $1/figures.R
else
        echo "No RScripts!"
fi

if [ -f $1/figures.py ]; then
        echo "Running $PYCOMMAND"
        $PYCOMMAND $1/figures.py
else
        echo "No Python scripts!"
fi


==> scripts/sanitize.py <==
# Removes comments from LaTeX files

from glob import glob
import re
import sys

kCOMMENT = re.compile(r"(?<!\\)%.*")
kSTRIP = re.compile(r"\\.*comment{")
strippable = set(["\\hidetext{", "\\ignore{"])


def remove_command(command, text):
    # If the command isn't here, do nothing
    if not command in text:
        return text

    before, after = text.split(command, 1)
    num_close = 1
    while num_close > 0:
        mid, after = after.split("}", 1)
        num_close -= 1
        num_close += sum(1 for x in mid if x == '{')
        if before.endswith("\n") and after.startswith("\n"):
            after = after.strip()

    return before + after

if __name__ == "__main__":
    # gather set of strippable commands
    for ii in glob("%s/*" % sys.argv[1]) + \
            ["%s.tex" % sys.argv[1].split("/")[0]]:
        strippable = strippable | set(kSTRIP.findall(open(ii).read()))
    print(strippable)

    for ii in glob("%s/*" % sys.argv[1]) + \
            ["%s.tex" % sys.argv[1].split("/")[0]]:
        raw_file = open(ii).read()
        print("\n".join(kCOMMENT.findall(raw_file)[:5]))
        new_text = kCOMMENT.sub("", raw_file)

        strips_found = 1
        while strips_found > 0:
            strips_found = 0
            for jj in strippable:
                new_text = remove_command(jj, new_text)
                if jj in new_text:
                    strips_found += 1
            print("Strips %i" % strips_found)

        o = open(ii, 'w')
        o.write(new_text)
        o.close()

        print(ii, len(new_text))


==> scripts/split_pdf.py <==
#!/usr/bin/python

"""Splits an input pdf file into several given a list of splitting
points (page numbers).
"""

__author__ = 'benhdj@cs.cmu.edu (Benjamin Han)'


import sys
import os

from CoreGraphics import *


def Usage ():
  print("""
Usage: splitPDF.py inputFN splitPageNum1 splitPageNum2 ...

  - inputFN: the path to the input pdf file.
    
  - splitPageNum1, ...: each one is a positive integer; the numbers
    must not exceed the number of pages of the input file, and the
    entire sequence must be strictly increasing.

Example: splitPDF.py input.pdf 3 5

This will split file input.pdf into 3 files (assuming input.pdf is 10
pages long):

  - input.part1.1_3.pdf contains page 1-3;
  
  - input.part2.4_5.pdf contains page 4-5;
  
  - input.part3.6_10.pdf contains page 6-10.

  """)


if len(sys.argv) < 3:
  Usage()
  sys.exit(1)
else:
  inputFN = sys.argv[1]
  inputDoc = \
    CGPDFDocumentCreateWithProvider(\
    CGDataProviderCreateWithFilename(inputFN))

  if inputDoc:
    maxPages = inputDoc.getNumberOfPages()
    print('%s has %d pages' % (inputFN, maxPages))
  else:
    sys.exit(2)

  try:
    splitPageNums = map(int,  sys.argv[2:])
  except:
    print('Error: invalid split page number(s).')

  for i, splitPageNum in enumerate(splitPageNums):
    if splitPageNum < 1 or splitPageNum > maxPages:
      print('Error: a split page number must be >= 1 and <= %d.' % \
            maxPages)
      sys.exit(3)
    elif i and splitPageNums[i - 1] >= splitPageNum:
      print('Error: split page numbers must be increasing.')
      sys.exit(4)
    
baseFN = os.path.splitext(os.path.basename(inputFN))[0]
pageRect = CGRectMake (0, 0, 612, 792)

if splitPageNums[-1] < maxPages:
  splitPageNums.append(maxPages)

startPageNum = 1
for i, splitPageNum in enumerate(splitPageNums):
  outputFN = '%s.part%d.%d_%d.pdf' % \
             (baseFN, i + 1, startPageNum, splitPageNum)
  writeContext = CGPDFContextCreateWithFilename(outputFN, pageRect)

  print('Writing page %d-%d to %s...' % \
        (startPageNum, splitPageNum, outputFN))

  for pageNum in xrange(startPageNum, splitPageNum + 1):
    mediaBox = inputDoc.getMediaBox(pageNum)
    writeContext.beginPage(mediaBox)
    writeContext.drawPDFDocument(mediaBox, inputDoc, pageNum)
    writeContext.endPage()

  startPageNum = splitPageNum + 1

print('Done: %d file(s) generated.' % len(splitPageNums))


==> scripts/start_paper.py <==
# Usage: python scripts/start_paper.py 20YY_VENUE_NAME
# Creates directory and skeleton for your paper

import sys
import os

kSECTIONS = ["abstract", "intro"]
kSUBDIR = ["data", "figures", "sections"]

kLATEX_TEMPLATE = """
\\documentclass{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Put these commands before you \\begin{document}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\newif\\ifcomment\\commenttrue
%\\newif\\ifcomment\\commentfalse
\\input{style/preamble}

\\newcommand{\\latexfile}[1]{\\input{~~NAME~~/sections/#1}}
\\newcommand{\\figfile}[1]{~~NAME~~/figures/#1}
\\newcommand{\\autofig}[1]{~~NAME~~/auto_fig/#1}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


\\begin{document}

~~SECTIONS~~

This paper~\\cite{Nguyen:Boyd-Graber:Lund:Seppi:Ringger-2015} should be cited more.

\\bibliographystyle{plain}
\\bibliography{bib/journal-full,bib/jbg}

\\end{document}


"""

kR_TEMPLATE = """
# Script to create plots for your paper
import pandas as pd
import numpy as np

from plotnine import *

palette = {2: ["#000000", "#CFB87C"],
           3: ["#000000", "#FACD00", "#DA1D2B"],
           4: ["#FACD00", "#CFB87C", "#b2df8a", "#33a02c"]}

kROOT_DIR = "~~NAME~~"

def datadir(filename):
    return "%s/data/%s" % (kROOT_DIR, filename)

def gfxdir(filename):
    return "%s/auto_fig/%s" % (kROOT_DIR, filename)

"""

def mkdir(dir):
    if not os.path.exists(dir):
        os.makedirs(dir)


if __name__ == "__main__":
    paper_name = sys.argv[1]
    mkdir(paper_name)
    for ii in kSUBDIR:
        mkdir("%s/%s" % (paper_name, ii))

    o = open("%s.tex" % paper_name, 'w')
    sections = "\n".join("\\latexfile{%02i-%s}" % (ii * 10, jj) for ii, jj
                         in enumerate(kSECTIONS))
    o.write(kLATEX_TEMPLATE.replace("~~NAME~~", paper_name).replace("~~SECTIONS~~", sections))
    o.close()

    for ii, jj in enumerate(kSECTIONS):
        o = open("%s/sections/%02i-%s.tex" % (paper_name, ii*10, jj), 'w')
        o.write("%% %s" % jj)
        o.close()

    o = open("%s/figures.py" % paper_name, 'w')
    o.write(kR_TEMPLATE.replace("~~NAME~~", paper_name))
    o.close()

